WeaverBird: Empowering Financial Decision-Making with Large Language Model, Knowledge Base, and Search Engine

We present WeaverBird, an intelligent dialogue system designed specifically for the finance domain. Our system harnesses a large language model of GPT architecture that has been tuned using extensive corpora of finance-related text. As a result, our system possesses the capability to understand complex financial queries, such as "How should I manage my investments during inflation?", and provide informed responses. Furthermore, our system incorporates a local knowledge base and a search engine to retrieve relevant information. The final responses are conditioned on the search results and include proper citations to the sources, thus enjoying an enhanced credibility. Through a range of finance-related questions, we have demonstrated the superior performance of our system compared to other models. To experience our system firsthand, users can interact with our live demo at https://weaverbird.ttic.edu, as well as watch our 2-min video illustration at https://www.youtube.com/watch?v=yofgeqnlrMc.

==> font/uwpatch/uwpatch.sh <==
#!/bin/sh
#
# This is uwpatch.sh,
# written by Werner Lemberg <wl@gnu.org>, 20-Apr-1998
#
# This script adds country-specific mapping tables (SJIS, KS 5601-92, GB
# 2312-80, and Big 5) in various uw* fonts for use with the new ttf2pk
# program of the FreeType package which is available from
#
#   ftp://ftp.physiol.med.tu-muenchen.de/pub/freetype/devel/
#
# The program ttf_edit is freely available from Richard Kinch.  Please send
# an email to kinch@holonet.net, asking for the program.  Don't forget to
# specify your platform.
#
# The uw* fonts can be found in
#
#   ftp://ftp.ifcss.org/pub/software/fonts
#
# Here are the entries for ttfonts.map -- it is assumed that ttf2pk has been
# already configured to both find the .sfd and .ttf files.
#
#   uwjmg3@sjis@    nuwjmg3     Pid = 3     Eid = 2
#   uwpstj@euc@     nuwpstj     Pid = 3     Eid = 3
#   uwcxmf@big5@    nuwcxmf     Pid = 3     Eid = 4
#   uwkmjf@euc@     nuwkmjf     Pid = 3     Eid = 5

ttf_edit force uwjmg3.ttf font uwjmg3.afm 3 2 encode nuwjmg3.ttf gen
ttf_edit force uwpstj.ttf font uwpstj.afm 3 3 encode nuwpstj.ttf gen
ttf_edit force uwcxmf.ttf font uwcxmf.afm 3 4 encode nuwcxmf.ttf gen
ttf_edit force uwkmjf.ttf font uwkmjf.afm 3 5 encode nuwkmjf.ttf gen


==> font/uwpatch/uwpatchold.sh <==
#!/bin/sh
#
# This is uwpatchold.sh,
# written by Werner Lemberg <wl@gnu.org>, 20-Apr-1998
#
# This script replaces the Unicode mapping tables with country-specific ones
# (SJIS, KS 5601-92, GB 2312-80, and Big 5) in various uw* fonts for use
# with the ttf2pk program of the CJK package.
#
# The uw* fonts can be found in
#
#   ftp://ftp.ifcss.org/pub/software/fonts
#
# After you've applied this script, change ttf2pk.cfg to reflect the new
# font names (uwpstj.ttf -> nuwpstj.ttf etc.)
#
# The program ttf_edit is freely available from Richard Kinch.  Please send
# an email to kinch@holonet.net, asking for the program.  Don't forget to
# specify your platform.

ttf_edit force uwpstj.ttf font uwpstj.afm 3 1 encode nuwpstj.ttf gen
ttf_edit force uwjmg3.ttf font uwjmg3.afm 3 1 encode nuwjmg3.ttf gen
ttf_edit force uwkmjf.ttf font uwkmjf.afm 3 1 encode nuwkmjf.ttf gen
ttf_edit force uwcxmf.ttf font uwcxmf.afm 3 1 encode nuwcxmf.ttf gen

